OutlierDetection.jl: A modular outlier detection ecosystem for the Julia programming language

OutlierDetection.jl is an open-source ecosystem for outlier detection in Julia. It provides a range of high-performance outlier detection algorithms implemented directly in Julia. In contrast to previous packages, our ecosystem enables the development highly-scalable outlier detection algorithms using a high-level programming language. Additionally, it provides a standardized, yet flexible, interface for future outlier detection algorithms and allows for model composition unseen in previous packages. Best practices such as unit testing, continuous integration, and code coverage reporting are enforced across the ecosystem. The most recent version of OutlierDetection.jl is available at https://github.com/OutlierDetectionJL/OutlierDetection.jl.

==> code/list-models.jl <==
using MLJ
task(model) = model.abstract_type == UnsupervisedDetector
models(task) # task is a function to filter existing models


==> code/load-data.jl <==
using OutlierDetectionData: ODDS
ODDS.list()                    # list all datasets in the collection
X, y = ODDS.load("annthyroid") # load a specific dataset


==> code/predict.jl <==
using MLJ, OutlierDetection
KNN = @iload KNNDetector pkg = OutlierDetectionNeighbors
X = rand(10, 1000);                     # generate 10-dimensional points
model = DeterministicDetector(KNN())    # wrapped model addding `predict`
machine(model, X) |> fit! |> predict    # predict labels from scores


==> code/transform.jl <==
using MLJ, OutlierDetection
KNN = @iload KNNDetector pkg = OutlierDetectionNeighbors
X = rand(10, 1000);         # generate 10-dimensional points
model = KNN()               # model: collection of hyperparameters
mach = machine(model, X);   # machine: model bound to data
fit!(mach) |> transform     # fit!/transform: learn a model and assign scores

